Defect flows from functional relations in the asymptotic semiring

We study perturbations of topological defects by a relevant holomorphic defect field in two-dimensional conformal field theory. This produces translation invariant defects and these necessarily flow to topological defects in the infrared. Translation invariant defects form a monoidal category which extends the fusion category of topological defects. We argue that the renormalisation group flow defines a semiring homomorphism from the semiring of translation invariant defects to an "asymptotic semiring" which we construct from topological defects. The semiring homomorphism preserves functional relations, and we illustrate in the example of Virasoro minimal models that the resulting relations in the asymptotic semiring constrain the defect flow endpoints. The companion paper [1] contains a detailed study of such defect flows in several minimal models, both numerically and analytically.

==> anc/FunctionalRelations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     34665,        973]
NotebookOptionsPosition[     27249,        859]
NotebookOutlinePosition[     27640,        875]
CellTagsIndexPosition[     27597,        872]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Functional Relations", "Title",ExpressionUUID->"d7eb37d2-ffdd-4aa6-963f-68e9119a54e9"],

Cell["\<\
Fusion of chirally perturbed defects in Virasoro minimal models\
\>", "Subtitle",ExpressionUUID->"9a2c7f09-a3bf-4aed-9f64-3292e345a67d"],

Cell[CellGroupData[{

Cell["Minimal Model Data: F and R Matrices", "Section",ExpressionUUID->"804fe668-71fd-40ea-a39d-e4d1a1084724"],

Cell[TextData[{
 "Modular data, F-, G- and R-matrices of the Virasoro minimal model M(p,q). \
The model is selected by setting ",
 StyleBox["modelp", "InlineCode"],
 " and ",
 StyleBox["modelq", "InlineCode"],
 "."
}], "Text",ExpressionUUID->"65a503df-4571-415f-b78c-78ae3bd5c141"],

Cell[CellGroupData[{

Cell["Basic data", "Subsection",ExpressionUUID->"ce854e60-5f87-4dd5-a638-a780bd8b00de"],

Cell["modelt := modelp/modelq;", "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"0dd20999-66a1-4ba5-bb22-f53e4b051e7c"],

Cell["Modular S-transformation of the characters:", "Text",ExpressionUUID->"25ce2b6d-4baf-4b69-bd55-5a98070f94e4"],

Cell["\<\
mmS[{r_, s_}, {rr_, ss_}] :=
  2 Sqrt[2/(modelq modelp)] (-1)^(1 + s rr + r ss) *
    Sin[Pi/modelt*r rr] Sin[Pi modelt*s ss];\
\>", "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"47d1c951-015d-48fb-8b0d-a1a7e5cab15d"],

Cell["Quantum dimension:", "Text",ExpressionUUID->"c536d5bf-0c3e-4a8c-9260-6d0eaafb197b"],

Cell["mmdim[{r_, s_}] := mmS[{1, 1}, {r, s}]/mmS[{1, 1}, {1, 1}];", "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"e0296f65-ebb8-4615-add9-f12f87be9974"],

Cell["Conformal weight:", "Text",ExpressionUUID->"5fbd11bf-321e-4551-9029-ef63d638ff1e"],

Cell["\<\
mmh[{r_, s_}] := 1/(4 modelt)*((r - s modelt)^2 - (1 - modelt)^2);\
\>", "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"d6d21a9f-9159-43fa-89f2-8d9e3052efe3"],

Cell["Central charge:", "Text",ExpressionUUID->"090fef62-dd09-4ab2-a688-5cc0c08c9a6e"],

Cell["\<\
Clear[mmc];
mmc := (mmc = 1 - 6 (modelp - modelq)^2/(modelp modelq));\
\>", "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"a2e9803c-b36f-4c33-8b46-6434ba52e8c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Auxiliary routines for F", "Subsection",ExpressionUUID->"55e1d49a-c020-4569-8367-186ed384646c"],

Cell["\<\
These are implemented following the conventions and routines provided in \
Appendix A of hep-th/0101187.\
\>", "Text",ExpressionUUID->"81186511-6e0d-416b-9fe7-19332c0073f5"],

Cell["\<\
mmefb[x_, y_, al_, be_, rho_] := Block[{gm, g},
   gm[xx_] := Gamma[xx];
   Product[
    gm[g*rho]*gm[al + g*rho]*gm[be + g*rho]/
     (gm[rho]*gm[al + be - 2*x + (y + g)*rho]),
    {g, 1, y}]
   ];\
\>", "Input",
 CellLabel->"In[48]:=",ExpressionUUID->"08657057-bbfc-42c9-aa1d-59c248b63f29"],

Cell["\<\
mmefm[x_, y_, al_, be_] := Block[{g, h, t},
   t = modelt;
   t^(2*x*y)*Product[
     1/((h*t - g)*(al + h*t - g)*(be + h*t - g)*(al + be + (y + h)*t - (x + \
g))),
     {h, 1, y}, {g, 1, x}]
   ];\
\>", "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"f7aa2246-8f24-464e-9793-5bf7931d0ed8"],

Cell["\<\
mmefj[x_, y_, al_, be_] := Block[{t},
   t = modelt;
   mmefm[x, y, al, be]*
    mmefb[y, x, -1/t*al, -1/t*be, 1/t]*
    mmefb[x, y, al, be, t]
   ];\
\>", "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"f1fab622-6737-481c-878f-1c2fc9ce4ab7"],

Cell["\<\
mmefa[s_, x_, y_, al_, be_, ga_, de_, rho_] := Block[{sn, g, h, res},
   sn[xx_] := Sin[Pi*xx];
   Sum[
    Product[sn[de + (x - 1 + g)*rho], {g, 1, s - h}]*
     Product[sn[-al + (s - x + g)*rho], {g, 1, h - y}]/
      Product[sn[-al + de + (s - y + g)*rho], {g, 1, s - y}]*
     Product[sn[be + (s - x + g)*rho], {g, 1, y - 1 - (h - x)}]*
     Product[sn[ga + (x - 1 + g)*rho], {g, 1, h - x}]/
      Product[sn[be + ga + (y - 1 + g)*rho], {g, 1, y - 1}]*
     Product[sn[(x + y - h - 1 + g)*rho]/sn[g*rho], {g, 1, h - x}]*
     Product[sn[(h - y + g)*rho]/sn[g*rho], {g, 1, s - h}],
    {h, Max[x, y], Min[s, x + y - 1]}]
   ];\
\>", "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"85c5a11c-f24f-477f-a6f9-821c839242f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["F-matrix", "Subsection",ExpressionUUID->"98c01c7a-710b-48c0-ac63-0be073b2030d"],

Cell[TextData[{
 "To operate correctly, the six representations have to be chosen from ",
 StyleBox["mmRep", "InlineCode"],
 ", which selects one representative in the identification (r,s) = \
(p\[Minus]r, q\[Minus]s)."
}], "Text",ExpressionUUID->"35d890e3-4d71-42ff-a98e-2af3acc22f15"],

Cell[TextData[{
 "Conventions: from hep-th/0204148, eq. (2.36), the function evaluates ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["F", "pq", 
    RowBox[{"(", "jkl", ")", "i"}]], TraditionalForm]],ExpressionUUID->
  "d3a21032-f7c7-404b-80f6-68fa836e46c7"],
 ". See hep-th/0204148, eq. (2.49), for the translation between the Moore\
\[Dash]Seiberg convention and the convention used here."
}], "Text",ExpressionUUID->"37b147c4-4c14-4c94-8d87-ad15fc884a35"],

Cell["\<\
mmF[JJ_, KK_, LL_, II_, PP_, QQ_] := Block[
   {t, rI, rJ, rK, rL, rP, rQ, sI, sJ, sK, sL, sP, sQ, dI, dJ, dK, dL},
   t := modelt;
   rI := II[[1]]; rJ := JJ[[1]]; rK := KK[[1]];
   rL := LL[[1]]; rP := PP[[1]]; rQ := QQ[[1]];
   sI := II[[2]]; sJ := JJ[[2]]; sK := KK[[2]];
   sL := LL[[2]]; sP := PP[[2]]; sQ := QQ[[2]];
   dI := rI - sI*t; dJ := rJ - sJ*t; dK := rK - sK*t; dL := rL - sL*t;
   mmefj[(rL - rI - 1 + rQ)/2, (sL - sI - 1 + sQ)/2, -dI, dL]*
    mmefj[(rJ + rK - 1 - rQ)/2, (sJ + sK - 1 - sQ)/2, dJ, dK]/
     (mmefj[(rJ - rI - 1 + rP)/2, (sJ - sI - 1 + sP)/2, -dI, dJ]*
      mmefj[(rL + rK - 1 - rP)/2, (sL + sK - 1 - sP)/2, dK, dL])*
    mmefa[(-rI + rJ + rK + rL)/2, (rK + rL + 1 - rP)/2, (rJ + rK + 1 - rQ)/2,
     -dI/t, -dJ/t, -dK/t, -dL/t, 1/t]*
    mmefa[(-sI + sJ + sK + sL)/2, (sK + sL + 1 - sP)/2, (sJ + sK + 1 - sQ)/2,
     dI, dJ, dK, dL, t]
   ];\
\>", "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"aea1af7f-7e9c-476e-a6ec-2d554c2de36e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["G-matrix", "Subsection",ExpressionUUID->"2d30bd49-084e-4b6a-8825-d65e45748cc2"],

Cell[TextData[{
 "The G-matrix is the inverse of the F-matrix. The function evaluates ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["G", "pq", 
    RowBox[{"(", "jkl", ")", "i"}]], TraditionalForm]],ExpressionUUID->
  "d595f4ae-4d45-4d69-8edf-c876877b3092"],
 ". See hep-th/0204148, eq. (2.40), for string diagrams and eq. (2.61) for an \
expression of G in terms of F, which is the one implemented below (all the \
R-factors there cancel)."
}], "Text",ExpressionUUID->"6c8bae19-dcc1-4d3e-8f09-caf3719653e2"],

Cell["\<\
mmG[JJ_, KK_, LL_, II_, PP_, QQ_] := mmF[LL, KK, JJ, II, PP, QQ];\
\>", "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"e698af11-ccdc-4160-be72-a378ccb70c26"]
}, Open  ]],

Cell[CellGroupData[{

Cell["R-matrix", "Subsection",ExpressionUUID->"7d57faf3-0b3c-47a5-b0af-fc264f8032be"],

Cell["String-diagram representation: hep-th/0204148, eq. (2.41).", "Text",ExpressionUUID->"a558cd28-0bc8-4638-988e-bf37760c442a"],

Cell[TextData[{
 "Warning: the expression for R via conformal weights used here is inverse to \
that in hep-th/0204148 (see e.g. (2.81) in the WZW case), but it leads to a \
more canonical formula for the ribbon twist via (2.45), namely ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Theta]", "a"], "=", 
    SuperscriptBox["e", 
     RowBox[{"2", "\[Pi]", "i", " ", 
      SubscriptBox["h", "a"]}]]}], TraditionalForm]],ExpressionUUID->
  "c5613fa1-4e2f-4efa-b8eb-8de8df4b133e"],
 "."
}], "Text",ExpressionUUID->"e07c6a82-031d-4e8d-8e9c-e226c8ba70a1"],

Cell["mmR[a_, b_, c_] := Exp[Pi*I*(mmh[c] - mmh[a] - mmh[b])];", "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"a3ed3b11-5484-4413-9682-c64078d62432"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Representations and fusion", "Subsection",ExpressionUUID->"0ac2ad75-9b2d-4bb9-baaa-8d240a577016"],

Cell["\<\
The set of irreducible representations. Here a choice of representative of \
the Kac labels (r,s) = (p\[Minus]r, q\[Minus]s) is made, which has to be used \
as argument in the other routines (the F-matrix routine may not work for the \
other representative of the equivalence class).\
\>", "Text",ExpressionUUID->"628a5582-0fa5-422a-a59b-fc9550dfd0b9"],

Cell["\<\
mmRep := If[OddQ[modelq],
   Flatten[Table[{r, s}, {r, 1, modelp - 1, 1}, {s, 1, modelq - 2, 2}], 1],
   Flatten[Table[{r, s}, {r, 1, modelp - 2, 2}, {s, 1, modelq - 1, 1}], 1]
   ];\
\>", "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"5a8f4cdb-718b-4057-ab8d-5833dd00cda7"],

Cell[TextData[{
 "Convert a Kac label (r,s) to the standard representative in ",
 StyleBox["mmRep", "InlineCode"],
 ":"
}], "Text",ExpressionUUID->"4176e5ad-8783-450a-a949-afdccb04c179"],

Cell["\<\
mmToRep[a_] := If[MemberQ[mmRep, a], a, {modelp, modelq} - a];\
\>", "Input",
 CellLabel->"In[56]:=",ExpressionUUID->"d80a972f-c695-4b78-9aae-5b92ca570c26"],

Cell[TextData[{
 "Compute the fusion product of two representations in ",
 StyleBox["mmRep", "InlineCode"],
 ":"
}], "Text",ExpressionUUID->"f9cd9fce-1d28-4a40-a907-b87db30b67e9"],

Cell["\<\
mmTens[a_, b_] := Block[{r, s},
   Flatten[
    Table[{r, s},
     {r, Abs[a[[1]] - b[[1]]] + 1,
      Min[a[[1]] + b[[1]] - 1, 2*modelp - a[[1]] - b[[1]] - 1], 2},
     {s, Abs[a[[2]] - b[[2]]] + 1,
      Min[a[[2]] + b[[2]] - 1, 2*modelq - a[[2]] - b[[2]] - 1], 2}],
    1]
   ];\
\>", "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"087b4111-d52e-42e7-b0bd-84946005b48a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coupling Matrices for Fused Defects", "Section",ExpressionUUID->"51cb3d4e-5138-4d84-93c6-99f1471d5958"],

Cell[TextData[{
 "Compute the fusion of chirally perturbed defects ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "Z"], TraditionalForm]],ExpressionUUID->
  "7297a8e2-1e7e-4a13-8bbe-19b12d7b62e0"],
 "(f) = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "X"], TraditionalForm]],ExpressionUUID->
  "dc124d76-0ed5-4573-b7ae-b9cc5e3d4266"],
 "(g) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "Y"], TraditionalForm]],ExpressionUUID->
  "819416e7-b1ce-4b42-87aa-307a79182f51"],
 "(h). The code below expects the following variables to be set:"
}], "Text",ExpressionUUID->"584fd8d7-0136-44b3-aea4-135f9b4b2ec4"],

Cell[TextData[{
 StyleBox["modelp", "InlineCode"],
 ", ",
 StyleBox["modelq", "InlineCode"],
 ": select a minimal model;"
}], "Item",ExpressionUUID->"35150412-9ee1-4a3b-b118-ab84cd7f6b25"],

Cell[TextData[{
 StyleBox["xx", "InlineCode"],
 ": the perturbing field, again from ",
 StyleBox["mmRep", "InlineCode"],
 ";"
}], "Item",ExpressionUUID->"60600012-277a-479e-a5ea-ff8d47d0f888"],

Cell[TextData[{
 StyleBox["basVX", "InlineCode"],
 ", ",
 StyleBox["basVY", "InlineCode"],
 ": lists of labels of the form {a, i}, where a is from ",
 StyleBox["mmRep", "InlineCode"],
 " and i is a multiplicity label. These describe the elementary topological \
defects in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "X"], TraditionalForm]],ExpressionUUID->
  "65f9c43e-eccf-40c1-9a50-fa96a6328897"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "Y"], TraditionalForm]],ExpressionUUID->
  "f3fce38f-c305-4b29-81e5-b3acff9fbafb"],
 ", more specifically a basis of the multiplicity spaces ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"X", ",", "a"}]], TraditionalForm]],ExpressionUUID->
  "63492c1f-b5f4-4fc5-87cf-2b3182d8608f"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"Y", ",", "b"}]], TraditionalForm]],ExpressionUUID->
  "169a5b00-7def-4e7e-b849-3d77736759fa"],
 ";"
}], "Item",ExpressionUUID->"51c9aeea-a74e-4bc7-b9ee-6e567bdadc24"],

Cell[TextData[{
 StyleBox["matg[cip, ci]", "InlineCode"],
 ": matrix elements of the linear map ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", 
    RowBox[{
     RowBox[{"c", "'"}], "c"}]], TraditionalForm]],ExpressionUUID->
  "54fdd6eb-59ad-48b1-984f-4ff464f117e0"],
 " : ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"X", ",", "c"}]], TraditionalForm]],ExpressionUUID->
  "b685e2da-5426-4e6a-af68-1fd3b4faeb4b"],
 " \[RightArrow] ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"X", ",", 
     RowBox[{"c", "'"}]}]], TraditionalForm]],ExpressionUUID->
  "cac8d9b4-31ae-42ab-bff0-ef3dfd52acc6"],
 " of multiplicity spaces. The basis of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "X"], TraditionalForm]],ExpressionUUID->
  "57870ebc-a6c8-4284-9880-08d2ec400e11"],
 " is ",
 StyleBox["basVX", "InlineCode"],
 ", with elements ci = {c, i}, so the matrix elements of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", 
    RowBox[{
     RowBox[{"c", "'"}], "c"}]], TraditionalForm]],ExpressionUUID->
  "36d4c4b5-044e-4744-813b-1f4909302b2e"],
 " are ",
 StyleBox["matg[cip, ci]", "InlineCode"],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", 
    RowBox[{
     RowBox[{"ci", "'"}], ",", "ci"}]], TraditionalForm]],ExpressionUUID->
  "e1303021-dbf7-45c8-bbfe-d2ebb84fd67f"],
 ";"
}], "Item",ExpressionUUID->"a18aaccd-b037-49a1-ad7e-2143a0dd62a5"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["math[djp, dj]", "InlineCode"],
 ": matrix elements of the linear map ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", 
    RowBox[{
     RowBox[{"d", "'"}], "d"}]], TraditionalForm]],ExpressionUUID->
  "f23295f7-a3f7-4f6f-9c2d-fda6c41b1f5d"],
 " : ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"Y", ",", "d"}]], TraditionalForm]],ExpressionUUID->
  "05b3fca6-e217-41ee-88e9-34ac7ed8510f"],
 " \[RightArrow] ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"Y", ",", 
     RowBox[{"d", "'"}]}]], TraditionalForm]],ExpressionUUID->
  "dea93b1b-5ef0-4e43-9bed-d06d36cc35b8"],
 "."
}], "Item",ExpressionUUID->"1d0cfa9a-406e-4a2b-a2dd-2cc7988f232e"],

Cell["Clear[xx, basVX, basVY, matg, math];", "Input",
 CellLabel->"In[58]:=",ExpressionUUID->"1c6fccd1-d152-46fc-8f68-78926bbba801"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basis of the fused defect", "Subsection",ExpressionUUID->"b66c4e40-7f63-4348-91ee-c1b7519aa111"],

Cell[TextData[{
 "List of pairs (aX, aY), with aX from ",
 StyleBox["basVX", "InlineCode"],
 " and aY from ",
 StyleBox["basVY", "InlineCode"],
 ", appearing in the fusion of the topological defects ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "X"], TraditionalForm]],ExpressionUUID->
  "c404f0b2-3290-4499-9614-5e8f6bdb2132"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "Y"], TraditionalForm]],ExpressionUUID->
  "58475842-dc8a-42b4-abde-d737ef43cdf5"],
 " which fuse to c. This is a basis of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"Z", ",", "c"}]], "=", 
    UnderscriptBox["\[CirclePlus]", 
     RowBox[{"a", ",", "b"}]], 
    SubsuperscriptBox["N", "ab", "c"], 
    SubscriptBox["V", 
     RowBox[{"X", ",", "a"}]], "\[CircleTimes]", 
    SubscriptBox["V", 
     RowBox[{"Y", ",", "b"}]]}], TraditionalForm]],ExpressionUUID->
  "af5efa5f-5721-4ca5-bb37-6b5bcba48572"],
 "."
}], "Text",ExpressionUUID->"067a97c7-d26f-459b-a46a-05eaa6e9f969"],

Cell["\<\
Clear[basVZ, basVZaux, basVZfun];
basVZfun[c_] := Block[{cc, pairs},
   cc = mmToRep[c]; (* convert to standard range *)
   pairs = Flatten[Outer[List, basVX, basVY, 1], 1];
   Select[pairs, (MemberQ[mmTens[#[[1, 1]], #[[2, 1]]], cc]) &]
   ];
basVZaux[c_] := Map[{c, #} &, basVZfun[c]];\
\>", "Input",
 CellLabel->"In[59]:=",ExpressionUUID->"0849a45f-5ad1-4940-844f-2bddcf2e3c77"],

Cell[TextData[{
 "Basis for the fused defect ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "Z"], TraditionalForm]],ExpressionUUID->
  "c851906d-c977-40ba-a0d5-91ed3d1f56c0"],
 ", in the same format as ",
 StyleBox["basVX", "InlineCode"],
 ", ",
 StyleBox["basVY", "InlineCode"],
 ":"
}], "Text",ExpressionUUID->"98d0c171-4740-45cf-9fa2-f9600441fc38"],

Cell["basVZ := Join @@ Map[basVZaux[#] &, mmRep];", "Input",
 CellLabel->"In[62]:=",ExpressionUUID->"b92c81d3-50fb-4623-8aa7-3f7c11d27970"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coupling matrix f", "Subsection",ExpressionUUID->"52b8d00b-ac27-48f7-bdd6-441d892f2bef"],

Cell[TextData[{
 "Compute the coupling matrix f in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "Z"], TraditionalForm]],ExpressionUUID->
  "5239be25-930f-4d15-8d30-27d8c96d09e5"],
 "(f) = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "X"], TraditionalForm]],ExpressionUUID->
  "f2786944-804f-4c6e-97e9-61f9c3ca1297"],
 "(g) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "Y"], TraditionalForm]],ExpressionUUID->
  "9cb4945a-b2e5-4c4a-9300-c259f78ca151"],
 "(h). Here ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "ab"], TraditionalForm]],ExpressionUUID->
  "3b99ffda-6554-4bc7-ac76-bccb095be486"],
 " : ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"Z", ",", "b"}]], TraditionalForm]],ExpressionUUID->
  "d23d1666-89d9-4384-886b-5a24be74f964"],
 " \[RightArrow] ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"Z", ",", "a"}]], TraditionalForm]],ExpressionUUID->
  "e50f1a47-3165-4671-b179-6f186a22b913"],
 " is the map between multiplicity spaces. Its component on the summands ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"X", ",", "c"}]], "\[CircleTimes]", 
    SubscriptBox["V", 
     RowBox[{"Y", ",", "d"}]]}], TraditionalForm]],ExpressionUUID->
  "b85e0a8a-8dd3-40f4-a7c5-4ee069397607"],
 " \[Subset] ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"Z", ",", "b"}]], TraditionalForm]],ExpressionUUID->
  "39fccf8c-070b-48e0-9505-7da4c6d7ef8f"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"X", ",", 
      RowBox[{"c", "'"}]}]], "\[CircleTimes]", 
    SubscriptBox["V", 
     RowBox[{"Y", ",", 
      RowBox[{"d", "'"}]}]]}], TraditionalForm]],ExpressionUUID->
  "b415ae49-e6ea-4529-a375-2522036bc0d6"],
 " \[Subset] ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"Z", ",", "a"}]], TraditionalForm]],ExpressionUUID->
  "9649bf49-2932-4122-9896-8bac676689e1"],
 " is"
}], "Text",ExpressionUUID->"56160e69-9024-4a04-ac7d-68598c670393"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["f", "ab"], ")"}], "cd", 
    RowBox[{
     RowBox[{"c", "'"}], 
     RowBox[{"d", "'"}]}]], TraditionalForm]],ExpressionUUID->
  "9b441c70-a545-463d-9ce2-367b03df1b11"],
 " : ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"X", ",", "c"}]], "\[CircleTimes]", 
    SubscriptBox["V", 
     RowBox[{"Y", ",", "d"}]]}], TraditionalForm]],ExpressionUUID->
  "974c444c-0abb-4166-be37-d5510ea66dd8"],
 " \[RightArrow] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"X", ",", 
      RowBox[{"c", "'"}]}]], "\[CircleTimes]", 
    SubscriptBox["V", 
     RowBox[{"Y", ",", 
      RowBox[{"d", "'"}]}]]}], TraditionalForm]],ExpressionUUID->
  "47479bfb-3491-45cf-a3d8-eccc47772461"],
 "."
}], "DisplayFormula",ExpressionUUID->"ccb1f0a9-b95d-477f-a627-119b196b5866"],

Cell[TextData[{
 "We want the matrix elements in the bases ",
 StyleBox["basVX", "InlineCode"],
 " of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "X"], TraditionalForm]],ExpressionUUID->
  "e6066ce5-0aee-437b-abb4-22775de05352"],
 ", etc., so instead of the representation c we use labels ci = {c, i} in ",
 StyleBox["basVX", "InlineCode"],
 ", etc. The entries of the matrix representing ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["f", "ab"], ")"}], "cd", 
    RowBox[{
     RowBox[{"c", "'"}], 
     RowBox[{"d", "'"}]}]], TraditionalForm]],ExpressionUUID->
  "7329104d-7b64-433d-9a27-15a9f1574f6c"],
 " are ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["f", "ab"], ")"}], 
    RowBox[{"ci", " ", "dj"}], 
    RowBox[{
     RowBox[{"ci", "'"}], " ", 
     RowBox[{"dj", "'"}]}]], TraditionalForm]],ExpressionUUID->
  "1e6d2b15-5575-4d07-9c3e-0348b44d51d2"],
 "."
}], "Text",ExpressionUUID->"1e794403-0d55-4763-868e-9b9dbabf5699"],

Cell["\<\
Clear[matf, matfentry];
matfentry[a_, b_, {cip_, djp_}, {ci_, dj_}] :=
  If[MemberQ[mmTens[a, b], xx],
   If[dj == djp,
     If[MemberQ[mmTens[ci[[1]], cip[[1]]], xx],
      Simplify[mmF[dj[[1]], ci[[1]], xx, a, cip[[1]], b]]*matg[cip, ci],
      0],
     0] +
    If[ci == cip,
     If[MemberQ[mmTens[dj[[1]], djp[[1]]], xx],
      mmR[djp[[1]], ci[[1]], a]/mmR[dj[[1]], ci[[1]], b]*
       Simplify[mmF[ci[[1]], dj[[1]], xx, a, djp[[1]], b]]*math[djp, dj],
      0],
     0],
   0];

matf[a_, b_] := Outer[
   matfentry[mmToRep[a], mmToRep[b], #1, #2] &,
   basVZfun[a], basVZfun[b], 1];\
\>", "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"f491d202-89fc-41b9-9232-ff734e2841eb"],

Cell[TextData[{
 "The full coupling matrix f of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "Z"], TraditionalForm]],ExpressionUUID->
  "d88aab1b-98e9-482f-bb32-ad124c47231d"],
 "(f) = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "X"], TraditionalForm]],ExpressionUUID->
  "5c0f188d-c726-4cb6-8b84-4378bff0d506"],
 "(g) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "Y"], TraditionalForm]],ExpressionUUID->
  "2bdd1254-5fe6-4ad3-84a5-f46eb54bfb1f"],
 "(h) in the basis ",
 StyleBox["basVZ", "InlineCode"],
 ":"
}], "Text",ExpressionUUID->"3c783a06-f8a2-4264-b0bd-94937a2a9427"],

Cell["\<\
matfmatrix := Outer[
   matfentry[mmToRep[#1[[1]]], mmToRep[#2[[1]]], #1[[2]], #2[[2]]] &,
   basVZ, basVZ, 1];\
\>", "Input",
 CellLabel->"In[67]:=",ExpressionUUID->"35c0bac6-b3b7-45ff-8e57-e36debaaafd0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example: Lee\[Dash]Yang Functional Relation", "Section",ExpressionUUID->"4796eb90-3b19-4777-bd36-875a3ce72264"],

Cell["The Lee\[Dash]Yang model M(2,5), perturbed by the field \[Phi] = \
(1,3).", "Text",ExpressionUUID->"77b6c8c0-7bfd-43db-8872-fd0e52fcb133"],

Cell["\<\
modelp = 2; modelq = 5;
xx = {1, 3};\
\>", "Input",
 CellLabel->"In[68]:=",ExpressionUUID->"d9dbe811-f051-4897-8234-3c68c84696b8"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "X"], TraditionalForm]],ExpressionUUID->
  "7c49311c-8136-4e07-a6d7-1af8f7f06737"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "Y"], TraditionalForm]],ExpressionUUID->
  "e7cca300-e742-4460-b53a-391a3e2a1c79"],
 " both have underlying topological defect \[Phi] = (1,3), so the \
multiplicity space is one-dimensional:"
}], "Text",ExpressionUUID->"c4c06ce2-fd4b-4ada-a140-c9cad64bdf0b"],

Cell["\<\
basVX = {{{1, 3}, 1}};
basVY = {{{1, 3}, 1}};\
\>", "Input",
 CellLabel->"In[70]:=",ExpressionUUID->"830994f6-e2d0-46d7-9835-2fea2b70b81a"],

Cell[TextData[{
 "The coupling of the field is ",
 StyleBox["lamg", "InlineCode"],
 " on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "X"], TraditionalForm]],ExpressionUUID->
  "b1a02e32-870d-4253-b85d-e5fbd6d104bf"],
 " and ",
 StyleBox["lamh", "InlineCode"],
 " on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "Y"], TraditionalForm]],ExpressionUUID->
  "9215c3b4-d7a9-4a08-b3d7-4711cc01853c"],
 ":"
}], "Text",ExpressionUUID->"fb58148f-964c-4dc1-a093-979f4909cb90"],

Cell["\<\
matg[basVX[[1]], basVX[[1]]] = lamg;
math[basVX[[1]], basVX[[1]]] = lamh;\
\>", "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"42a13d66-ce2e-442f-a945-c8486d1c1e4f"],

Cell["Basis of the fused defect:", "Text",ExpressionUUID->"7e8f68d7-7c35-4862-b123-9924c71c0057"],

Cell[CellGroupData[{

Cell["basVZ", "Input",
 CellLabel->"In[74]:=",ExpressionUUID->"c8cf3b25-8d8c-4672-a214-5794e81c256b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", "1"}], "}"}]}], "}"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", "1"}], "}"}]}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{4.0015835712472553`*^9, 4.001583583028857*^9}},
 CellLabel->"Out[74]=",ExpressionUUID->"326da4b9-ca04-466c-8990-ee2c8df04138"]
}, Open  ]],

Cell["Coupling matrix in this basis:", "Text",ExpressionUUID->"2f81eb8e-ed28-46e5-aceb-26c9dd4d7f2d"],

Cell[CellGroupData[{

Cell["MatrixForm[Simplify[matfmatrix]] ", "Input",
 CellChangeTimes->{{4.001583575626306*^9, 4.00158357629828*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"7228c703-0ac6-405c-8895-96ddb4102a1e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"lamg", "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "5"}]], " ", "lamh"}]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"4", "/", "5"}]], " ", 
         SqrtBox["5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "5"}]], " ", "lamg"}], "+", "lamh"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["3", "5"], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["4", "5"], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           SqrtBox["5"]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["1", "5"], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["6", "5"], "]"}]}]]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"lamg", "+", "lamh"}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{4.001583571436097*^9, 4.001583583035787*^9}},
 CellLabel->
  "Out[75]//MatrixForm=",ExpressionUUID->"499b89ad-7147-40c9-a018-\
c4762903ca65"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1512, 820},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c6bba749-7318-4548-92ca-f4d847a5d4fe"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 92, 0, 96, "Title",ExpressionUUID->"d7eb37d2-ffdd-4aa6-963f-68e9119a54e9"],
Cell[671, 24, 146, 2, 52, "Subtitle",ExpressionUUID->"9a2c7f09-a3bf-4aed-9f64-3292e345a67d"],
Cell[CellGroupData[{
Cell[842, 30, 110, 0, 66, "Section",ExpressionUUID->"804fe668-71fd-40ea-a39d-e4d1a1084724"],
Cell[955, 32, 281, 7, 33, "Text",ExpressionUUID->"65a503df-4571-415f-b78c-78ae3bd5c141"],
Cell[CellGroupData[{
Cell[1261, 43, 87, 0, 53, "Subsection",ExpressionUUID->"ce854e60-5f87-4dd5-a638-a780bd8b00de"],
Cell[1351, 45, 120, 1, 29, "Input",ExpressionUUID->"0dd20999-66a1-4ba5-bb22-f53e4b051e7c"],
Cell[1474, 48, 114, 0, 33, "Text",ExpressionUUID->"25ce2b6d-4baf-4b69-bd55-5a98070f94e4"],
Cell[1591, 50, 230, 5, 64, "Input",ExpressionUUID->"47d1c951-015d-48fb-8b0d-a1a7e5cab15d"],
Cell[1824, 57, 89, 0, 33, "Text",ExpressionUUID->"c536d5bf-0c3e-4a8c-9260-6d0eaafb197b"],
Cell[1916, 59, 155, 1, 29, "Input",ExpressionUUID->"e0296f65-ebb8-4615-add9-f12f87be9974"],
Cell[2074, 62, 88, 0, 33, "Text",ExpressionUUID->"5fbd11bf-321e-4551-9029-ef63d638ff1e"],
Cell[2165, 64, 170, 3, 29, "Input",ExpressionUUID->"d6d21a9f-9159-43fa-89f2-8d9e3052efe3"],
Cell[2338, 69, 86, 0, 33, "Text",ExpressionUUID->"090fef62-dd09-4ab2-a688-5cc0c08c9a6e"],
Cell[2427, 71, 173, 4, 46, "Input",ExpressionUUID->"a2e9803c-b36f-4c33-8b46-6434ba52e8c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2637, 80, 101, 0, 53, "Subsection",ExpressionUUID->"55e1d49a-c020-4569-8367-186ed384646c"],
Cell[2741, 82, 183, 3, 33, "Text",ExpressionUUID->"81186511-6e0d-416b-9fe7-19332c0073f5"],
Cell[2927, 87, 302, 9, 133, "Input",ExpressionUUID->"08657057-bbfc-42c9-aa1d-59c248b63f29"],
Cell[3232, 98, 301, 9, 116, "Input",ExpressionUUID->"f7aa2246-8f24-464e-9793-5bf7931d0ed8"],
Cell[3536, 109, 253, 8, 116, "Input",ExpressionUUID->"f1fab622-6737-481c-878f-1c2fc9ce4ab7"],
Cell[3792, 119, 733, 15, 237, "Input",ExpressionUUID->"85c5a11c-f24f-477f-a6f9-821c839242f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4562, 139, 85, 0, 53, "Subsection",ExpressionUUID->"98c01c7a-710b-48c0-ac63-0be073b2030d"],
Cell[4650, 141, 286, 5, 33, "Text",ExpressionUUID->"35d890e3-4d71-42ff-a98e-2af3acc22f15"],
Cell[4939, 148, 462, 9, 35, "Text",ExpressionUUID->"37b147c4-4c14-4c94-8d87-ad15fc884a35"],
Cell[5404, 159, 981, 19, 306, "Input",ExpressionUUID->"aea1af7f-7e9c-476e-a6ec-2d554c2de36e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6422, 183, 85, 0, 53, "Subsection",ExpressionUUID->"2d30bd49-084e-4b6a-8825-d65e45748cc2"],
Cell[6510, 185, 512, 10, 57, "Text",ExpressionUUID->"6c8bae19-dcc1-4d3e-8f09-caf3719653e2"],
Cell[7025, 197, 169, 3, 29, "Input",ExpressionUUID->"e698af11-ccdc-4160-be72-a378ccb70c26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7231, 205, 85, 0, 53, "Subsection",ExpressionUUID->"7d57faf3-0b3c-47a5-b0af-fc264f8032be"],
Cell[7319, 207, 129, 0, 33, "Text",ExpressionUUID->"a558cd28-0bc8-4638-988e-bf37760c442a"],
Cell[7451, 209, 566, 13, 33, "Text",ExpressionUUID->"e07c6a82-031d-4e8d-8e9c-e226c8ba70a1"],
Cell[8020, 224, 152, 1, 29, "Input",ExpressionUUID->"a3ed3b11-5484-4413-9682-c64078d62432"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8209, 230, 103, 0, 53, "Subsection",ExpressionUUID->"0ac2ad75-9b2d-4bb9-baaa-8d240a577016"],
Cell[8315, 232, 362, 5, 55, "Text",ExpressionUUID->"628a5582-0fa5-422a-a59b-fc9550dfd0b9"],
Cell[8680, 239, 286, 6, 81, "Input",ExpressionUUID->"5a8f4cdb-718b-4057-ab8d-5833dd00cda7"],
Cell[8969, 247, 186, 4, 33, "Text",ExpressionUUID->"4176e5ad-8783-450a-a949-afdccb04c179"],
Cell[9158, 253, 166, 3, 29, "Input",ExpressionUUID->"d80a972f-c695-4b78-9aae-5b92ca570c26"],
Cell[9327, 258, 179, 4, 33, "Text",ExpressionUUID->"f9cd9fce-1d28-4a40-a907-b87db30b67e9"],
Cell[9509, 264, 385, 11, 168, "Input",ExpressionUUID->"087b4111-d52e-42e7-b0bd-84946005b48a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9943, 281, 109, 0, 66, "Section",ExpressionUUID->"51cb3d4e-5138-4d84-93c6-99f1471d5958"],
Cell[10055, 283, 615, 17, 33, "Text",ExpressionUUID->"584fd8d7-0136-44b3-aea4-135f9b4b2ec4"],
Cell[10673, 302, 188, 5, 30, "Item",ExpressionUUID->"35150412-9ee1-4a3b-b118-ab84cd7f6b25"],
Cell[10864, 309, 192, 5, 30, "Item",ExpressionUUID->"60600012-277a-479e-a5ea-ff8d47d0f888"],
Cell[11059, 316, 1001, 30, 51, "Item",ExpressionUUID->"51c9aeea-a74e-4bc7-b9ee-6e567bdadc24"],
Cell[12063, 348, 1391, 46, 31, "Item",ExpressionUUID->"a18aaccd-b037-49a1-ad7e-2143a0dd62a5"],
Cell[CellGroupData[{
Cell[13479, 398, 703, 23, 31, "Item",ExpressionUUID->"1d0cfa9a-406e-4a2b-a2dd-2cc7988f232e"],
Cell[14185, 423, 132, 1, 29, "Input",ExpressionUUID->"1c6fccd1-d152-46fc-8f68-78926bbba801"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14354, 429, 102, 0, 53, "Subsection",ExpressionUUID->"b66c4e40-7f63-4348-91ee-c1b7519aa111"],
Cell[14459, 431, 997, 30, 34, "Text",ExpressionUUID->"067a97c7-d26f-459b-a46a-05eaa6e9f969"],
Cell[15459, 463, 391, 9, 133, "Input",ExpressionUUID->"0849a45f-5ad1-4940-844f-2bddcf2e3c77"],
Cell[15853, 474, 354, 11, 33, "Text",ExpressionUUID->"98d0c171-4740-45cf-9fa2-f9600441fc38"],
Cell[16210, 487, 139, 1, 29, "Input",ExpressionUUID->"b92c81d3-50fb-4623-8aa7-3f7c11d27970"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16386, 493, 94, 0, 53, "Subsection",ExpressionUUID->"52b8d00b-ac27-48f7-bdd6-441d892f2bef"],
Cell[16483, 495, 1991, 66, 34, "Text",ExpressionUUID->"56160e69-9024-4a04-ac7d-68598c670393"],
Cell[18477, 563, 914, 31, 25, "DisplayFormula",ExpressionUUID->"ccb1f0a9-b95d-477f-a627-119b196b5866"],
Cell[19394, 596, 1022, 32, 36, "Text",ExpressionUUID->"1e794403-0d55-4763-868e-9b9dbabf5699"],
Cell[20419, 630, 693, 21, 341, "Input",ExpressionUUID->"f491d202-89fc-41b9-9232-ff734e2841eb"],
Cell[21115, 653, 591, 19, 33, "Text",ExpressionUUID->"3c783a06-f8a2-4264-b0bd-94937a2a9427"],
Cell[21709, 674, 215, 5, 64, "Input",ExpressionUUID->"35c0bac6-b3b7-45ff-8e57-e36debaaafd0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21973, 685, 117, 0, 66, "Section",ExpressionUUID->"4796eb90-3b19-4777-bd36-875a3ce72264"],
Cell[22093, 687, 144, 1, 33, "Text",ExpressionUUID->"77b6c8c0-7bfd-43db-8872-fd0e52fcb133"],
Cell[22240, 690, 140, 4, 46, "Input",ExpressionUUID->"d9dbe811-f051-4897-8234-3c68c84696b8"],
Cell[22383, 696, 462, 12, 33, "Text",ExpressionUUID->"c4c06ce2-fd4b-4ada-a140-c9cad64bdf0b"],
Cell[22848, 710, 149, 4, 46, "Input",ExpressionUUID->"830994f6-e2d0-46d7-9835-2fea2b70b81a"],
Cell[23000, 716, 477, 16, 33, "Text",ExpressionUUID->"fb58148f-964c-4dc1-a093-979f4909cb90"],
Cell[23480, 734, 177, 4, 46, "Input",ExpressionUUID->"42a13d66-ce2e-442f-a945-c8486d1c1e4f"],
Cell[23660, 740, 97, 0, 33, "Text",ExpressionUUID->"7e8f68d7-7c35-4862-b123-9924c71c0057"],
Cell[CellGroupData[{
Cell[23782, 744, 101, 1, 29, "Input",ExpressionUUID->"c8cf3b25-8d8c-4672-a214-5794e81c256b"],
Cell[23886, 747, 1011, 34, 33, "Output",ExpressionUUID->"326da4b9-ca04-466c-8990-ee2c8df04138"]
}, Open  ]],
Cell[24912, 784, 101, 0, 33, "Text",ExpressionUUID->"2f81eb8e-ed28-46e5-aceb-26c9dd4d7f2d"],
Cell[CellGroupData[{
Cell[25038, 788, 194, 2, 29, "Input",ExpressionUUID->"7228c703-0ac6-405c-8895-96ddb4102a1e"],
Cell[25235, 792, 1974, 62, 86, "Output",ExpressionUUID->"499b89ad-7147-40c9-a018-c4762903ca65"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


